Low Depth Phase Oracle Using a Parallel Piecewise Circuit

We explore the important task of applying a phase $\exp(i\,f(x))$ to a computational basis state $\left| x \right>$. The closely related task of rotating a target qubit by an angle depending on $f(x)$ is also studied. Such operations are key in many quantum subroutines, and frequently $f(x)$ can be well-approximated by a piecewise function; examples range from the application of diagonal Hamiltonian terms (such as the Coulomb interaction) in grid-based many-body simulation, to derivative pricing algorithms. Here we exploit a parallelisation of the piecewise approach so that all constituent elementary rotations are performed simultaneously, that is, we achieve a total rotation depth of one. Moreover, we explore the use of recursive catalyst `towers' to implement these elementary rotations efficiently. We find that strategies prioritising execution speed can achieve circuit depth as low as $O(\log{n}{+}\log{S})$ for a register of $n$ qubits and a piecewise approximation of $S$ sections (presuming prior preparation of enabling resource states), albeit total qubit count then scales with $S$. In the limit of multiple repetitions of the oracle, we find that catalyst tower approaches have an $O(S\cdot n)$ T-count.

==> simulation_code/Table_I_code.ipynb <==
{
  "cells": [
    {
      "cell_type": "code",
      "source": [
        "# This notebook include the code for computing the numerical results in Table I\n",
        "# Author: Zhu Sun"
      ],
      "outputs": [],
      "execution_count": null,
      "metadata": {
        "jupyter": {
          "source_hidden": false,
          "outputs_hidden": false
        },
        "nteract": {
          "transient": {
            "deleting": false
          }
        }
      }
    },
    {
      "cell_type": "code",
      "source": [
        "import numpy as np"
      ],
      "outputs": [],
      "execution_count": 1,
      "metadata": {
        "jupyter": {
          "source_hidden": false,
          "outputs_hidden": false
        },
        "nteract": {
          "transient": {
            "deleting": false
          }
        }
      }
    },
    {
      "cell_type": "code",
      "source": [
        "#Pricing\n",
        "\n",
        "S=36\n",
        "n=15\n",
        "e_rot = 10**(-3)/((n+1)*(S+1)) # error per rotation to get target error < epsilon\n",
        "rot_T=1.03*np.log2(1/(e_rot))+5.75 \n",
        "r=200\n",
        "l=np.ceil(np.log2(S))\n",
        "\n",
        "#Gate synthesis \n",
        "c1=r*(S+1)*(n+1)*rot_T+8*S*r*(l-1) #T-count\n",
        "d1=rot_T+2*np.ceil(np.log2(l)) #depth\n",
        "\n",
        "#Gate synthesis with injection\n",
        "c2=2*r*(S+1)*(n+1)*rot_T+8*S*r*(l-1)\n",
        "d2=np.ceil(np.log2(2.5*(S+1)*(n+1)+1.5))+2*np.ceil(np.log2(l))\n",
        "\n",
        "#In-circuit towers \n",
        "c3=(S+1)*((rot_T*(n+1)+4*n)+(r-1)*(rot_T+4*n)+r*rot_T)+8*S*r*(l-1)\n",
        "d3=rot_T+2*n+2*np.ceil(np.log2(l))\n",
        "\n",
        "#Independent towers\n",
        "c4=(S+1)*((rot_T*(2*n+3)+8*n+4)+(r-1)*(2*rot_T+8*n+4))+8*S*r*(l-1)\n",
        "d4=np.ceil(np.log2(2.5*(S+1)*(n+1)+1.5))+2*np.ceil(np.log2(l))\n",
        "\n",
        "#QROM\n",
        "c5=n*rot_T+r*(14*3**np.ceil(np.log2(n))+66*n)\n",
        "d5=9*np.ceil(np.log2(n))+1\n",
        "\n",
        "print('T-count for', 'Gate synthesis:', c1/r, ', Gate synthesis with injection:', c2/r, \n",
        "', In-circuit towers:', c3/r,', Independent towers:',c4/r, ', Linear interpolation with QROM:', c5/r)\n",
        "\n",
        "print('T-count for', 'Gate synthesis:', d1, ', Gate synthesis with injection:', d2, \n",
        "', In-circuit towers:', d3,', Independent towers:',d4, ', Linear interpolation with QROM:', d5)\n"
      ],
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": "T-count for Gate synthesis: 16536.292909641463 , Gate synthesis with injection: 31632.58581928293 , In-circuit towers: 5617.800486719128 , Independent towers: 8061.281951267335 , Linear interpolation with QROM: 2125.912537108485\nT-count for Gate synthesis: 31.50049477979977 , Gate synthesis with injection: 17.0 , In-circuit towers: 61.500494779799766 , Independent towers: 17.0 , Linear interpolation with QROM: 37.0\n"
        }
      ],
      "execution_count": 15,
      "metadata": {
        "jupyter": {
          "source_hidden": false,
          "outputs_hidden": false
        },
        "nteract": {
          "transient": {
            "deleting": false
          }
        }
      }
    },
    {
      "cell_type": "code",
      "source": [
        "#Coulomb\n",
        "\n",
        "S=13\n",
        "n=9\n",
        "e_rot = 1*10**(-3)/((n+1)*(S+1)) # error per rotation to get target error < epsilon\n",
        "rot_T=1.03*np.log2(1/(e_rot))+5.75 \n",
        "r = 500\n",
        "l=np.ceil(np.log2(S))\n",
        "\n",
        "#Gate synthesis \n",
        "c1=r*(S+1)*(n+1)*rot_T+8*S*r*(l-1) #T-count\n",
        "d1=rot_T+2*np.ceil(np.log2(l)) #depth\n",
        "\n",
        "#Gate synthesis with injection\n",
        "c2=2*r*(S+1)*(n+1)*rot_T+8*S*r*(l-1)\n",
        "d2=np.ceil(np.log2(2.5*(S+1)*(n+1)+1.5))+2*np.ceil(np.log2(l))\n",
        "\n",
        "#In-circuit towers \n",
        "c3=(S+1)*((rot_T*(n+1)+4*n)+(r-1)*(rot_T+4*n)+r*rot_T)+8*S*r*(l-1)\n",
        "d3=rot_T+2*n+2*np.ceil(np.log2(l))\n",
        "\n",
        "#Independent towers\n",
        "c4=(S+1)*((rot_T*(2*n+3)+8*n+4)+(r-1)*(2*rot_T+8*n+4))+8*S*r*(l-1)\n",
        "d4=np.ceil(np.log2(2.5*(S+1)*(n+1)+1.5))+2*np.ceil(np.log2(l))\n",
        "\n",
        "#QROM\n",
        "c5=n*rot_T+r*(14*3**np.ceil(np.log2(n))+66*n)\n",
        "d5=9*np.ceil(np.log2(n))+1\n",
        "\n",
        "print('T-count for', 'Gate synthesis:', c1/r, ', Gate synthesis with injection:', c2/r, \n",
        "', In-circuit towers:', c3/r,', Independent towers:',c4/r, ', Linear interpolation with QROM:', c5/r)\n",
        "\n",
        "print('T-count for', 'Gate synthesis:', d1, ', Gate synthesis with injection:', d2, \n",
        "', In-circuit towers:', d3,', Independent towers:',d4, ', Linear interpolation with QROM:', d5)"
      ],
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": "T-count for Gate synthesis: 3582.1087048917366 , Gate synthesis with injection: 6852.217409783473 , In-circuit towers: 1475.9079366471526 , Independent towers: 2042.4481540569361 , Linear interpolation with QROM: 1728.420442547772\nT-count for Gate synthesis: 27.357919320655263 , Gate synthesis with injection: 13.0 , In-circuit towers: 45.35791932065526 , Independent towers: 13.0 , Linear interpolation with QROM: 37.0\n"
        }
      ],
      "execution_count": 16,
      "metadata": {
        "jupyter": {
          "source_hidden": false,
          "outputs_hidden": false
        },
        "nteract": {
          "transient": {
            "deleting": false
          }
        }
      }
    },
    {
      "cell_type": "code",
      "source": [
        "#QD\n",
        "\n",
        "S=13\n",
        "n=6\n",
        "e_rot = 10**(-2)/((n+1)*(S+1)) # error per rotation to get target error < epsilon\n",
        "rot_T=1.03*np.log2(1/(e_rot))+5.75 \n",
        "r=5*10**5\n",
        "l=np.ceil(np.log2(S))\n",
        "\n",
        "#Gate synthesis \n",
        "c1=r*(S+1)*(n+1)*rot_T+8*S*r*(l-1) #T-count\n",
        "d1=rot_T+2*np.ceil(np.log2(l)) #depth\n",
        "\n",
        "#Gate synthesis with injection\n",
        "c2=2*r*(S+1)*(n+1)*rot_T+8*S*r*(l-1)\n",
        "d2=np.ceil(np.log2(2.5*(S+1)*(n+1)+1.5))+2*np.ceil(np.log2(l))\n",
        "\n",
        "#In-circuit towers \n",
        "c3=(S+1)*((rot_T*(n+1)+4*n)+(r-1)*(rot_T+4*n)+r*rot_T)+8*S*r*(l-1)\n",
        "d3=rot_T+2*n+2*np.ceil(np.log2(l))\n",
        "\n",
        "#Independent towers\n",
        "c4=(S+1)*((rot_T*(2*n+3)+8*n+4)+(r-1)*(2*rot_T+8*n+4))+8*S*r*(l-1)\n",
        "d4=np.ceil(np.log2(2.5*(S+1)*(n+1)+1.5))+2*np.ceil(np.log2(l))\n",
        "\n",
        "#QROM\n",
        "c5=n*rot_T+r*(14*3**np.ceil(np.log2(n))+66*n)\n",
        "d5=9*np.ceil(np.log2(n))+1\n",
        "\n",
        "print('T-count for', 'Gate synthesis:', c1/r, ', Gate synthesis with injection:', c2/r, \n",
        "', In-circuit towers:', c3/r,', Independent towers:',c4/r, ', Linear interpolation with QROM:', c5/r)\n",
        "\n",
        "print('T-count for', 'Gate synthesis:', d1, ', Gate synthesis with injection:', d2, \n",
        "', In-circuit towers:', d3,', Independent towers:',d4, ', Linear interpolation with QROM:', d5)\n"
      ],
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": "T-count for Gate synthesis: 2213.81965546085 , Gate synthesis with injection: 4115.6393109217 , In-circuit towers: 1191.3803046796522 , Independent towers: 1583.384108318963 , Linear interpolation with QROM: 774.0002328758762\nT-count for Gate synthesis: 23.406323014906633 , Gate synthesis with injection: 12.0 , In-circuit towers: 35.40632301490663 , Independent towers: 12.0 , Linear interpolation with QROM: 28.0\n"
        }
      ],
      "execution_count": 17,
      "metadata": {
        "jupyter": {
          "source_hidden": false,
          "outputs_hidden": false
        },
        "nteract": {
          "transient": {
            "deleting": false
          }
        }
      }
    }
  ],
  "metadata": {
    "language_info": {
      "name": "python",
      "version": "3.11.10",
      "mimetype": "text/x-python",
      "codemirror_mode": {
        "name": "ipython",
        "version": 3
      },
      "pygments_lexer": "ipython3",
      "nbconvert_exporter": "python",
      "file_extension": ".py"
    },
    "kernelspec": {
      "name": "python3",
      "language": "python",
      "display_name": "Python 3 (ipykernel)"
    },
    "kernel_info": {
      "name": "python3"
    },
    "nteract": {
      "version": "nteract-front-end@1.0.0"
    }
  },
  "nbformat": 4,
  "nbformat_minor": 0
}
